BitNet b1.58 Reloaded: State-of-the-art Performance Also on Smaller Networks

Recently proposed methods for 1-bit and 1.58-bit quantization aware training investigate the performance and behavior of these methods in the context of large language models, finding state-of-the-art performance for models with more than 3B parameters. In this work, we investigate 1.58-bit quantization for small language and vision models ranging from 100K to 48M parameters. We introduce a variant of BitNet b1.58, which allows to rely on the median rather than the mean in the quantization process. Through extensive experiments we investigate the performance of 1.58-bit models obtained through quantization aware training. We further investigate the robustness of 1.58-bit quantization-aware training to changes in the learning rate and regularization through weight decay, finding different patterns for small language and vision models than previously reported for large language models. Our results showcase that 1.58-bit quantization-aware training provides state-of-the-art performance for small language models when doubling hidden layer sizes and reaches or even surpasses state-of-the-art performance for small vision models of identical size. Ultimately, we demonstrate that 1.58-bit quantization-aware training is a viable and promising approach also for training smaller deep learning networks, facilitating deployment of such models in low-resource use-cases and encouraging future research.

==> plots.py <==
import matplotlib.pyplot as plt
import os
import pandas as pd
import tqdm
import yaml

def plot_multiple_lines(data, colors, legend_labels, ylim, plot_name):
# def plot_multiple_lines(data, legend_labels):
    """
    Create a line plot with multiple lines, a legend, and custom colors.
    
    Parameters:
        data (list of lists): Each sublist contains data points for one line.
        colors (list of str): List of colors for each line.
        legend_labels (list of str): Labels for the legend.
        
    Returns:
        None
    """
    # Ensure equal aspect ratio for a square plot
    plt.figure(figsize=(8, 8))
    
    # Adjust layout for minimal padding
    plt.tight_layout(pad=0.2)

    # Plot each line
    for i, line_data in enumerate(data):
        plt.plot(line_data, color=colors[i], label=legend_labels[i])
        
    
    # Add legend
    plt.legend(loc='upper left')

    # Set axis range
    plt.ylim(ylim)
    
    # Show plot
    plt.savefig(plot_name, bbox_inches='tight')

COLOR_NAME_2_RGB = dict(
    blue  =(112/255,112/255,255/255),
    orange=(186/255,228/255,188/255),
    green =(123/255,204/255,123/255),
    red   =(255/255,112/255,112/255),
    purple=(  8/255,104/255,172/255),
    yellow=(186/255,186/255,  0/255),
    pink  =(224/255, 86/255,224/255),
    teal  =(  0/255,186/255,224/255),
)

COLUMN_INDEX = 0
COLOR_INDEX = COLUMN_INDEX + 1
LEGEND_INDEX = COLOR_INDEX + 1

DATA_PATH = "data"
PLOTS_PATH = "plots"

if __name__ == "__main__":
    # Load data from YAML file
    figures = yaml.safe_load(open("figures.yaml"))
    for figure_name, figure in tqdm.tqdm(figures.items()):
        df = pd.read_csv(os.path.join(DATA_PATH, figure["data"]))
        lines = figure["lines"]
        data = [df[line[COLUMN_INDEX]].to_list() for line in lines]
        ylim = figure.get("ylim")
        while any(d[-1] != d[-1] for d in data):
            data = [d[:-1] for d in data]
        colors = [COLOR_NAME_2_RGB[line[COLOR_INDEX]] for line in lines]
        labels = [line[LEGEND_INDEX] for line in lines]
        print(figure_name)
        print("\n".join(f"{k} -> {[x for x in v]}" for k,v in zip(labels,data)))
        print("="*80)
        plot_multiple_lines(
            data=data,
            colors=colors,
            legend_labels=labels,
            ylim=ylim,
            plot_name=os.path.join(PLOTS_PATH, figure_name+".png"),
        )

